Implementing Permutations in the Brain and SVO Frequencies of Languages

The subject-verb-object (SVO) word order prevalent in English is shared by about $42\%$ of world languages. Another $45\%$ of all languages follow the SOV order, $9\%$ the VSO order, and fewer languages use the three remaining permutations. None of the many extant explanations of this phenomenon take into account the difficulty of implementing these permutations in the brain. We propose a plausible model of sentence generation inspired by the recently proposed Assembly Calculus framework of brain function. Our model results in a natural explanation of the uneven frequencies. Estimating the parameters of this model yields predictions of the relative difficulty of dis-inhibiting one brain area from another. Our model is based on the standard syntax tree, a simple binary tree with three leaves. Each leaf corresponds to one of the three parts of a basic sentence. The leaves can be activated through lock and unlock operations and the sequence of activation of the leaves implements a specific word order. More generally, we also formulate and algorithmically solve the problems of implementing a permutation of the leaves of any binary tree, and of selecting the permutation that is easiest to implement on a given binary tree.

==> code/code_for_appendix.py <==
import torch
import torch.nn as nn
from torch.nn import Parameter as P
import torch.nn.functional as F
import numpy as np


# Observed data
#                          SOV    SVO   VSO   VOS   OVS   OSV
wiki_data = torch.tensor([0.449, 0.42, 0.09, 0.03, 0.01, 0.001])
wiki_data = wiki_data / torch.sum(wiki_data)


class OrderFreqs(nn.Module):
    def __init__(self, beta=1, metric=(lambda x : x), excitation_energy=0, 
                 inhibition_energy=1, rand_energy_scale=10):
        super(OrderFreqs, self).__init__()
        
        self.excitation_energy = excitation_energy
        self.inhibition_energy = inhibition_energy
        self.RE  = rand_energy_scale
        
        self.A = nn.ParameterDict({
        'S': P(torch.tensor(excitation_energy), requires_grad=False),
        'V': P(torch.tensor(excitation_energy), requires_grad=False),
        'O': P(torch.tensor(excitation_energy), requires_grad=False),
        })
        self.L = nn.ParameterDict({
        'VP->O': P(torch.tensor(inhibition_energy), requires_grad=False),
        'VP->V': P(torch.tensor(inhibition_energy), requires_grad=False),
        'R->S': P(torch.tensor(inhibition_energy), requires_grad=False),
        })
        self.U = nn.ParameterDict({
        'S->O': P((torch.rand(1) * 2 * self.RE  - self.RE )[0]),
        'S->V': P((torch.rand(1) * 2 * self.RE  - self.RE )[0]),
        'V->S': P((torch.rand(1) * 2 * self.RE  - self.RE )[0]),
        'V->O': P((torch.rand(1) * 2 * self.RE  - self.RE )[0]),
        'O->S': P((torch.rand(1) * 2 * self.RE  - self.RE )[0]),
        'O->V': P((torch.rand(1) * 2 * self.RE  - self.RE )[0]),
        })
        self.C = P(torch.tensor(excitation_energy)*5, requires_grad=False)
        
        self.metric = metric
        
        self.beta = beta

        self.id = dict(SOV=0, SVO=1, VSO=2, VOS=3, OVS=4, OSV=5,)
        

    def forward(self):
        Energies = torch.zeros(6)
        Energies[self.id['SVO']] = self.A['S'] + self.A['V'] + \
                                    self.metric(2) * self.L['VP->O'] + \
                                    self.U['V->O'] + self.C
        Energies[self.id['SOV']] = self.A['S'] + self.A['O'] + \
                                    self.metric(2) * self.L['VP->V'] + \
                                    self.U['O->V'] + self.C
        
        Energies[self.id['VSO']] = self.A['V'] + \
                                    self.metric(3) * (self.L['VP->O'] + \
                                    self.L['R->S']) + self.U['V->S'] + \
                                    self.U['S->O'] + self.C
        Energies[self.id['OSV']] = self.A['O'] + \
                                    self.metric(3) * (self.L['VP->V'] + \
                                    self.L['R->S']) + self.U['O->S'] + \
                                    self.U['S->V'] + self.C
        
        Energies[self.id['VOS']] = self.A['V'] + \
                                    self.metric(2) * (self.L['VP->O'] + \
                                    self.metric(2) * self.L['R->S']) + \
                                    self.U['V->O'] + self.U['O->S'] + self.C
        Energies[self.id['OVS']] = self.A['O'] + \
                                    self.metric(2) * (self.L['VP->V'] + \
                                    self.metric(2) * self.L['R->S']) + \
                                    self.U['O->V'] + self.U['V->S'] + self.C
        
        return F.softmax(- self.beta * Energies, 0)
    
    
    @staticmethod
    def modelLoss(model, data,
                  fitLoss=nn.MSELoss(),
                  lam_regularization=0.01,
                 ):
        loss = fitLoss(model(), data)
        for k in model.U.keys():
            loss += lam_regularization * torch.abs(model.U[k]-1)
        return loss


# Create and optimize one model
N_epochs = 5000
beta = 0.1

model = OrderFreqs(beta=beta, metric=(lambda x : x), excitation_energy=1, 
                    inhibition_energy=1, rand_energy_scale=10)
optim = torch.optim.Adam(model.parameters(), lr=5e-2)

losses = np.zeros(N_epochs)
for ep in range(N_epochs):
    loss = OrderFreqs.modelLoss(model, wiki_data, 
                                fitLoss=nn.L1Loss(), 
                                lam_regularization=0)
    loss.backward()
    optim.step()
    optim.zero_grad()
    losses[ep] = loss.item()

np.set_printoptions(precision=6, suppress=True, floatmode='fixed')
print('Observed frequencies:\n    ', wiki_data.numpy())
print('Boltzmann distribution of the model:\n    ', model().detach().numpy())
print()
print('Loss value of the model:\n    ', losses.min())

